Learning Grimaces by Watching TV

Differently from computer vision systems which require explicit supervision, humans can learn facial expressions by observing people in their environment. In this paper, we look at how similar capabilities could be developed in machine vision. As a starting point, we consider the problem of relating facial expressions to objectively measurable events occurring in videos. In particular, we consider a gameshow in which contestants play to win significant sums of money. We extract events affecting the game and corresponding facial expressions objectively and automatically from the videos, obtaining large quantities of labelled data for our study. We also develop, using benchmarks such as FER and SFEW 2.0, state-of-the-art deep neural networks for facial expression recognition, showing that pre-training on face verification data can be highly beneficial for this task. Then, we extend these models to use facial expressions to predict events in videos and learn nameable expressions from them. The dataset and emotion recognition models are available at http://www.robots.ox.ac.uk/~vgg/data/facevalue

==> rename_imgs.py <==
# rename images to conform to arxiv specs

import os
import glob

from os.path import join as pjoin
from tqdm import tqdm
from zvision.zv_utils import get_img_paths_in_subdirs

img_list = get_img_paths_in_subdirs('figs')

for img_path in tqdm(img_list):
    head, tail = os.path.split(img_path)
    tail = tail.replace(':', '-')
    new_img_path = pjoin(head, tail) 
    os.rename(img_path, new_img_path)

